High-energy evolution in planar QCD to three loops: the non-conformal contribution

The Balitsky-Kovchegov (BK) equation offers a tractable description of the high-energy growth of gauge-theory scattering amplitudes and the nonlinear saturation effects that eventually tame it. Motivated by the upcoming Electron-Ion Collider (EIC), whose extended kinematic reach promises more decisive tests of saturation at high energies, we present a framework based on the spacelike-timelike correspondence that streamlines the computation of multi-loop corrections to the BK equation. We explicitly verify the correspondence at three loops in the large-flavor limit and predict the full nonconformal component of the three-loop BK Hamiltonian in the planar limit of a generic gauge theory, treating the numbers of fermions and scalars as free parameters.

==> anc/three-loop-BK_non-conformal.wl <==
(* ::Package:: *)

(*
   ------------------------------------------------------------------------
   Mathematica ancillary file accompanying ArXiv:2508.xxxxx:
   "High-energy evolution to three loops: the non-conformal contribution"
   ------------------------------------------------------------------------
   Authors: Giacomo Brunello, Simon Caron-Huot, Giulio Crisanti, Mathieu Giroux, Sid Smith
   Date: 2025-08-01

   Summary of content:
     This file provides direct translations of key equations 
     (namely the Hamiltonians contributing to Eq. (4.13) in the text) 
     from the above paper into Wolfram Language syntax. It is intended for
     easy reference and reproducibility. No package context or
     external dependencies are defined.
*)


(* -- Definitions and syntax used : -- *)

(* -- Htilde[L,k, description] = \tilde{H}_{description}^{(L,k)} = coefficient of eps^k at L-loop in H_description -- *)

(* -- zij = |zi - zj| = transverse distances between the point zi and zj, *)
(*    where i and j can be 1, 2, 0 or 0p, where 0p is denoted 0' in the text -- *)

(* -- mu2Bar = square of MSbar scale -- *)

(* -- Explicit replacement rule for the different symbols appearing in the BK Hamiltonians quoted later on in this file: -- *)
Clear[replacementRules]
replacementRules = {
(* - Recurring logarithms (see Eq. (3.55)) - *)
Lmu->Log[(mu2Bar z12^2)/(4 Exp[-2EulerGamma])],
L1->Log[z12^4/(z10^2 z20^2)],
L2->Log[z12^2/z10^2] Log[z12^2/z20^2],
(* - 1-loop \[Beta]-funtion coefficient; here nfAdj and nsAdj denotes the number of adjoint fermion and scalar degrees of freedom respectively - *)
b0->11/3-2/3nfAdj-1/6nsAdj,
(* - Conformal cross-ratios (see Eq. (3.30)) - *)
u->(z12^2 z00p^2)/(z10p^2 z20^2),
v->(z10^2 z20p^2)/(z10p^2 z20^2),
(* - Definition of the single-valued HPL (see Eq. (3.51)) - *)
L101[z_, zbar_]:>-Log[1-zbar] (-(\[Pi]^2/6)+PolyLog[2,1-z])-Log[1-z] (\[Pi]^2/6+PolyLog[2,1-z])-Log[1-z] (-(\[Pi]^2/6)+PolyLog[2,1-zbar])-Log[1-zbar] (\[Pi]^2/6+PolyLog[2,1-zbar])+2 PolyLog[3,1-z]+2 PolyLog[3,1-zbar]-4 Zeta[3],
zeta->(z12^2 + z10^2 - z20^2 +  lambda)/(2*z12^2),
zetaBar->(z12^2 + z10^2 - z20^2 -  lambda)/(2*z12^2),
lambda->I*Sqrt[4*z12^2*z10^2 - (z12^2 + z10^2 - z20^2)^2],
(* - Definition of the \[OpenCurlyDoubleQuote]long\[CloseCurlyDoubleQuote] weight two transcendental function (see Eq. (3.25)) - *)
F1long[z00p_,z10_,z10p_,z20_,z20p_]:>(-(z20^2/z20p^2)+(z10^2 z20p^2)/(z10p^2 z20^2)) B2[z10^2/z10p^2,z00p^2/z10p^2]+Log[z00p^2/z10p^2] Log[(z10^2 z20p^4)/(z10p^2 z20^4)]-2 PolyLog[2,1-z20^2/z20p^2]+2 PolyLog[2,1-(z10^2 z20p^2)/(z10p^2 z20^2)],
(* - Define the Bloch-Wigner function B2 as a function of the variables u and v (NOT necessarily the cross-ratio defined above); (see Eq. (3.23)) - *)
B2[u_, v_]:>Module[{z1, z2},
  z1 = (1 + u - v + Sqrt[(1 + u - v)^2 - 4 u])/2;
  z2 = (1 + u - v - Sqrt[(1 + u - v)^2 - 4 u])/2;
  (2*(PolyLog[2, z1] - PolyLog[2, z2])+ (Log[1 - z1] - Log[1 - z2])*Log[u])/(z1 - z2)]
};


(* -- Double-real BK Hamiltonian -- *)

(* - One-loop Hamiltonian (see Eq. (3.2)) at order eps^0, eps^1 and eps^2: ) *)
Htilde[1,0,"102"] = 2;
Htilde[1,1,"102"] = 2 (Lmu-((z10^2-z20^2) Log[z10^2/z20^2])/z12^2);
Htilde[1,2,"102"] = Lmu^2+\[Pi]^2/6-(2 Lmu (z10^2-z20^2) Log[z10^2/z20^2])/z12^2+((z10^2+z20^2) Log[z10^2/z20^2]^2)/z12^2;

(* - Two-loop Hamiltonian at order eps^0 and eps^1 (Eq. (3.28)) *)
(*   Htilde[2,"100p2"]= (nsAdj-2nfAdj+2-2eps(1-\[Delta]))*HtildeN0[2, "100p2"] + (nfAdj-4)* HtildeN1[2, "100p2"] + HtildeN4[2, "100p2"] -*)
Htilde[2,0,"100p2"]:= (nsAdj-2nfAdj+2)HtildeN0[2,0,"100p2"]+(nfAdj-4)HtildeN1[2,0,"100p2"]+HtildeN4[2,0,"100p2"]
Htilde[2,1,"100p2"]:= 2(\[Delta]-1)HtildeN0[2,0,"100p2"]+(nsAdj-2nfAdj+2)HtildeN0[2,1,"100p2"]+(nfAdj-4)HtildeN1[2,1,"100p2"]+HtildeN4[2,1,"100p2"]

(* Building blocks in two-loop Hamiltonian (see Eqs. (3.29), (3.31), (3.32)): - *)
HtildeN0[2,0,"100p2"] = v/u*(-2+((1+v) Log[v])/(-1+v));
HtildeN0[2,1,"100p2"] = v/u*(-8+(-2+((1+v) Log[v])/(-1+v))(-Log[u v]+2 Lmu)+8 PolyLog[2,1-v]/(1-v)+
   ((-2 z00p^2 z10p^2 z20^2+z20p^2(-(z10^2-z10p^2)^2+z00p^2 (z10^2+z10p^2))) B2[z10^2/z10p^2,z00p^2/z10p^2])/(z00p^2 z10p^2 z20p^2)+(z20^2 (-2 z10p^2 z20^2+(-z00p^2+z10^2+z10p^2) z20p^2) F1long[z00p,z10,z10p,z20,z20p])/(z00p^2 z20^2 z20p^2+(z20^2-z20p^2) (z10p^2 z20^2-z10^2 z20p^2))+Log[z10^2/z10p^2] (-2+Log[(z10^2 z00p^4)/(z10p^2 z20^4)])+((z00p^2-z10^2+z10p^2) (Log[z00p^2/z10p^2] Log[z10^2/z10p^2]+2 PolyLog[2,1-z10^2/z10p^2]))/z00p^2+
   ((-2 z00p^2 z10p^2 z20^2+z10^2(-(-z20^2+z20p^2)^2+z00p^2 (z20^2+z20p^2))) B2[z20p^2/z20^2,z00p^2/z20^2])/(z00p^2 z10^2 z20^2)+(z10p^2 (-2 z10p^2 z20^2+z10^2 (-z00p^2+z20^2+z20p^2)) F1long[z00p,z20p,z20,z10p,z10])/(z00p^2 z10^2 z10p^2+(-z10^2+z10p^2) (z10p^2 z20^2-z10^2 z20p^2))+Log[z20p^2/z20^2] (-2+Log[(z00p^4 z20p^2)/(z10p^4 z20^2)])+((z00p^2+z20^2-z20p^2) (Log[z00p^2/z20^2] Log[z20p^2/z20^2]+2 PolyLog[2,1-z20p^2/z20^2]))/z00p^2);
HtildeN1[2,0,"100p2"] = 2 v Log[v]/(-1+v);
HtildeN1[2,1,"100p2"] = 2 v Log[v]/(-1+v)*(2 Lmu-Log[u v])-8 v PolyLog[2,1-v]/(-1+v)+v/u*(
   (2 z00p^2 (-z10^2-z12^2+z20^2) B2[z10^2/z10p^2,z00p^2/z10p^2])/(z10p^2 z20^2)+z00p^2 (-z10p^2 z20^2+z10^2 z20p^2+z12^2 (-z20^2+z20p^2)) (B2[z10^2/z10p^2,z00p^2/z10p^2]/(z10p^2 z20^2 z20p^2)+F1long[z00p,z10,z10p,z20,z20p]/(z00p^2 z20^2 z20p^2+(z20^2-z20p^2) (z10p^2 z20^2-z10^2 z20p^2)))+
   (2 z00p^2 (z10p^2-z12^2-z20p^2) B2[z20p^2/z20^2,z00p^2/z20^2])/(z10p^2 z20^2)+z00p^2 ((z10^2-z10p^2) z12^2-z10p^2 z20^2+z10^2 z20p^2) (B2[z20p^2/z20^2,z00p^2/z20^2]/(z10^2 z10p^2 z20^2)+F1long[z00p,z20p,z20,z10p,z10]/(z00p^2 z10^2 z10p^2+(-z10^2+z10p^2) (z10p^2 z20^2-z10^2 z20p^2))));
HtildeN4[2,0,"100p2"] = 2 (2 Log[u]+((-1+u+v) Log[v])/(-1+v));
HtildeN4[2,1,"100p2"] = 2 (2 Log[u]+((-1+u+v) Log[v])/(-1+v))*(2 Lmu-Log[u v])+1/3 \[Pi]^2 (1+u-v)(-2+(z10^2-z10p^2-z20^2+z20p^2)/z12^2)+6 Log[u] Log[v]+(1+(-u+v) (2-(z10^2-z10p^2-z20^2+z20p^2)/z12^2)) Log[v]^2+4 Log[u] Log[z00p^4/(z10^2 z20p^2)]+(-((8 (-1+u+v))/(-1+v))+2 (1-u+v) (2-(z10^2-z10p^2-z20^2+z20p^2)/z12^2)) PolyLog[2,1-v]+
 (((z00p^2+z10^2-z10p^2) (z10^2-z10p^2-z20^2+z20p^2))/(z10p^2 z12^2)+((-z00p^2+z10^2+z10p^2)((-z00p^2+z10^2)/z10p^2+(-z00p^2+z20p^2)/z20^2))/z10p^2) B2[z10^2/z10p^2,z00p^2/z10p^2]+((z20p^2 (z00p^2+3 z20^2-z20p^2))/z20^2+(z00p^2 (z10^2-z10p^2-z20^2+z20p^2))/z12^2) (-((z10^2 B2[z10^2/z10p^2,z00p^2/z10p^2])/(z10p^2 z20^2))+z10^2 z20p^2 F1long[z00p,z10,z10p,z20,z20p]/(z00p^2 z20^2 z20p^2+(z20^2-z20p^2) (z10p^2 z20^2-z10^2 z20p^2)))+(z20^2 (z20^2-z00p^2-3 z20p^2) ((z10^2 B2[z10^2/z10p^2,z00p^2/z10p^2])/(z10p^2 z20^2)+z10^2 z20p^2 F1long[z00p,z10,z10p,z20,z20p]/(z00p^2 z20^2 z20p^2+(z20^2-z20p^2) (z10p^2 z20^2-z10^2 z20p^2))))/z20p^2+((-z10^2+z20^2) (Log[v] Log[z10^2/z00p^2]+Log[z10^2/z20^2] Log[(u^2 z20p^2)/z20^2]))/z12^2+((-z00p^2+z10^2-z10p^2) (-((2 \[Pi]^2)/3)+2 Log[u] Log[z00p^2/z10^2]+Log[z10^2/z10p^2] Log[(z00p^2 z10p^2)/(z20^2 z20p^2)]+Log[z20^2/z20p^2] Log[(z00p^2 z20p^2)/(z10^2 z10p^2)]))/z10p^2+Log[z10^2/z10p^2] Log[(z00p^4 z20p^2)/z20^6]+
 (((z00p^2-z20^2+z20p^2) (z10^2-z10p^2-z20^2+z20p^2))/(z12^2 z20^2)+((-z00p^2+z20^2+z20p^2) ((-z00p^2+z10^2)/z10p^2+(-z00p^2+z20p^2)/z20^2))/z20^2) B2[z20p^2/z20^2,z00p^2/z20^2]+((z10^2 (z00p^2-z10^2+3 z10p^2))/z10p^2+(z00p^2 (z10^2-z10p^2-z20^2+z20p^2))/z12^2) (-((z20p^2 B2[z20p^2/z20^2,z00p^2/z20^2])/(z10p^2 z20^2))+z10^2 z20p^2 F1long[z00p,z20p,z20,z10p,z10]/(z00p^2 z10^2 z10p^2+(-z10^2+z10p^2) (z10p^2 z20^2-z10^2 z20p^2)))+(z10p^2 (-z00p^2-3 z10^2+z10p^2) ((z20p^2 B2[z20p^2/z20^2,z00p^2/z20^2])/(z10p^2 z20^2)+z10^2 z20p^2 F1long[z00p,z20p,z20,z10p,z10]/(z00p^2 z10^2 z10p^2+(-z10^2+z10p^2) (z10p^2 z20^2-z10^2 z20p^2))))/z10^2+((z10p^2-z20p^2) (Log[v] Log[z20p^2/z00p^2]+Log[(u^2 z10^2)/z10p^2] Log[z20p^2/z10p^2]))/z12^2+((-z00p^2-z20^2+z20p^2) (-((2 \[Pi]^2)/3)+2 Log[u] Log[z00p^2/z20p^2]+Log[z10p^2/z10^2] Log[(z00p^2 z10^2)/(z20^2 z20p^2)]+Log[(z00p^2 z20^2)/(z10^2 z10p^2)] Log[z20p^2/z20^2]))/z20^2+Log[(z00p^4 z10^2)/z10p^6] Log[z20p^2/z20^2];


(* - For reference, the fully expanded double-real kernel up to O(eps^2) error is: - *)
Htilde[2,0,"100p2"]+eps Htilde[2,1,"100p2"]//.replacementRules
(* - for fundamental fermions, make sure to remove the U00p dipoles that nfAdj multiply, see below (3.59) - *)


(* -- Double-real collinear subtraction term (see Eq. (3.42)) -- *)
(* - Its exact form in eps is - *)
Htilde[2,"100p2,coll"] = 2 Gamma[1-eps]^2 z20p^2/(z12^2)  ((mu2Bar^2 z00p^2 z10^2 z12^2)/(4^2 z20p^2 Exp[-2EulerGamma]))^eps (1/(12 z10^2 z10p^2 z20^2 z20p^2) z10^2/z00p^2 ((z00p^2 (-z10^2+z12^2)+(z10^2-z10p^2) z20^2)-z10^2 (z20^2/z10^2)^eps (-z00p^2+z20^2-z20p^2)) ((-z00p^2+z10^2-z10p^2) z20^2+(z20^2/z10^2)^eps (z00p^2 (-z12^2+z20^2)+z10^2 (-z20^2+z20p^2))) (2-2 nfAdj+nsAdj+2 eps (-1+\[Delta]))+z20^2 (1+(z20^2/z10^2)^(-1+2 eps)-z20^-2 (z20^2/z10^2)^eps (z10^2-z12^2+z20^2)) ((2 Log[(z00p^2 z12^2)/(z10p^2 z20^2)])/z20p^2+((-4+nfAdj) z10^2 Log[(z10^2 z20p^2)/(z10p^2 z20^2)])/(-z10p^2 z20^2+z10^2 z20p^2)));
(* - Its expansion up to O(eps^2) is - *)
Htilde[2,0,"100p2,coll"] = 2 z20p^2/z12^2 (((-2+2 nfAdj-nsAdj) (z00p^2 z12^2+z10p^2 z20^2-z10^2 z20p^2) (z00p^2 z12^2-z10p^2 z20^2+z10^2 z20p^2))/(12 z00p^2 z10p^2 z20^2 z20p^2)+(2 z12^2 Log[(z00p^2 z12^2)/(z10p^2 z20^2)])/z20p^2+((-4+nfAdj) z10^2 z12^2 Log[(z10^2 z20p^2)/(z10p^2 z20^2)])/(-z10p^2 z20^2+z10^2 z20p^2));
Htilde[2,1,"100p2,coll"] = 2 z20p^2/z12^2 ((((-2 z10p^2 z20^2+2 z10^2 z20p^2) Log[(z00p^2 z12^2)/(z10p^2 z20^2)]+(-4+nfAdj) z10^2 z20p^2 Log[(z10^2 z20p^2)/(z10p^2 z20^2)]) ((z10^2+z12^2-z20^2) Log[z20^2/z10^2]+z12^2 Log[(mu2Bar^2 z00p^2 z10^2 z12^2)/(4^2 Exp[-4 EulerGamma] z20p^2)]))/(z20p^2 (-z10p^2 z20^2+z10^2 z20p^2))+1/(12 z00p^2 z10p^2 z20^2 z20p^2) ((-2+2 nfAdj-nsAdj) (z00p^4 z12^2 (z10^2+z12^2-z20^2)-z00p^2 (z10^2-z12^2+z20^2) (-z10p^2 z20^2+z10^2 z20p^2)+2 z10^2 (z20^2-z20p^2) (-z10p^2 z20^2+z10^2 z20p^2)) Log[z20^2/z10^2]+(z00p^2 z12^2+z10p^2 z20^2-z10^2 z20p^2) (z00p^2 z12^2-z10p^2 z20^2+z10^2 z20p^2) (2-2 \[Delta]+(-2+2 nfAdj-nsAdj) Log[(mu2Bar^2 z00p^2 z10^2 z12^2)/(4^2 Exp[-4 EulerGamma] z20p^2)])));


(* -- Real-virtual BK Hamiltonian (see Eq. (3.58)) -- *)
Htilde[2,0,"102"] = 2/9 (59-2 nfAdj-8 nsAdj-3 \[Delta])-4 \[Pi]^2/3+2 b0 (Lmu-((z10^2-z20^2) Log[z10^2/z20^2])/z12^2);
Htilde[2,1,"102"] = 8/27 (94-nfAdj-13 nsAdj-12 \[Delta])-24 Zeta[3]+2(2/9 (59-2 nfAdj-8 nsAdj-3 \[Delta])-4 \[Pi]^2/3)(Lmu-((z10^2-z20^2) Log[z10^2/z20^2])/z12^2)+b0 (3 Lmu^2+\[Pi]^2/6-4 Lmu (z10^2-z20^2) Log[z10^2/z20^2]/z12^2+2((z10^2+z20^2) Log[z10^2/z20^2]^2)/z12^2)+(-2 b0+L1) L2+(8/9 (2-2 nfAdj+nsAdj)+2*\[Pi]^2/3)(L1-((z10^2-z20^2) Log[z10^2/z20^2])/z12^2)-(z10^2-z20^2) (L2+b0 (2 Lmu-L1)) Log[z10^2/z20^2]/z12^2+(2 (z10^2+z12^2-z20^2) L101[1-zeta,1-zetaBar])/z12^2+(2 (-z10^2+z12^2+z20^2) L101[zeta,zetaBar])/z12^2;


(* -- a simple check: are the final DRED Hamiltoninans pure weight in N=4? Yes! - *)
SameQ[{Htilde[2,0,"100p2"],Htilde[2,1,"100p2"]}/.{nsAdj:>6,nfAdj:>4,\[Delta]:>1}/.{Log[a_]:>w Log[a],\[Pi]:>w \[Pi],PolyLog[n_,z_]:>w^n PolyLog[n,z],B2[a_,b_]:>w^2 B2[a,b],F1long[a_,b_,d_,e_,f_]:>w^2 F1long[a,b,d,e,f], Lmu:>w  Lmu}//Factor[w D[Log[#],w]]&,{1,2}]
SameQ[{Htilde[2,0,"102"],Htilde[2,1,"102"]}/.{nsAdj:>6,nfAdj:>4,\[Delta]:>1,b0:>0}/.{Log[a_]:>w Log[a],\[Pi]:>w \[Pi],PolyLog[n_,z_]:>w^n PolyLog[n,z],B2[a_,b_]:>w^2 B2[a,b],F1long[a_,b_,d_,e_,f_]:>w^2 F1long[a,b,d,e,f],Lmu:>w  Lmu,L1:>w  L1, L2:>w^2  L2,L101[a_,b_]:>w^3 L101[a,b],Zeta[n_]:>w^n Zeta[n]}//Factor[w D[Log[#],w]]&,{2,3}]

